A Policy Resonance Approach to Solve the Problem of Responsibility Diffusion in Multiagent Reinforcement Learning

SOTA multiagent reinforcement algorithms distinguish themselves in many ways from their single-agent equivalences. However, most of them still totally inherit the single-agent exploration-exploitation strategy. Naively inheriting this strategy from single-agent algorithms causes potential collaboration failures, in which the agents blindly follow mainstream behaviors and reject taking minority responsibility. We name this problem the Responsibility Diffusion (RD) as it shares similarities with a same-name social psychology effect. In this work, we start by theoretically analyzing the cause of this RD problem, which can be traced back to the exploration-exploitation dilemma of multiagent systems (especially large-scale multiagent systems). We address this RD problem by proposing a Policy Resonance (PR) approach which modifies the collaborative exploration strategy of agents by refactoring the joint agent policy while keeping individual policies approximately invariant. Next, we show that SOTA algorithms can equip this approach to promote the collaborative performance of agents in complex cooperative tasks. Experiments are performed in multiple test benchmark tasks to illustrate the effectiveness of this approach.

==> python/chaos.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import scipy, numpy\n",
    "from scipy.optimize import root"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1.0, 1.1)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def Expectation_pi_gamma(N, pi_other):\n",
    "    return (1-pi_other**(N-1))*((N-1)*pi_other+1)\n",
    "\n",
    "def Expectation_pi_not_gamma(N, pi_other):\n",
    "    return (N-1)*pi_other\n",
    "\n",
    "def Expectation_pi(N, pi):\n",
    "    return (1-pi**N)*pi*N\n",
    "\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "x = numpy.linspace(0,1,50)\n",
    "y = numpy.linspace(0,1,50)\n",
    "N=50\n",
    "get_dy = lambda x: Expectation_pi_gamma(N, x) - Expectation_pi_not_gamma(N, x)\n",
    "# get_dy = lambda x: Expectation_pi(N, x)\n",
    "for i, x_ in enumerate(x):\n",
    "    y[i] = get_dy(x_)\n",
    "plt.plot(x,y)\n",
    "\n",
    "x = numpy.linspace(0,1,50)\n",
    "y = numpy.linspace(0,1,50)\n",
    "N=30\n",
    "get_dy = lambda x: Expectation_pi_gamma(N, x) - Expectation_pi_not_gamma(N, x)\n",
    "# get_dy = lambda x: Expectation_pi(N, x)\n",
    "for i, x_ in enumerate(x):\n",
    "    y[i] = get_dy(x_)\n",
    "plt.plot(x,y)\n",
    "\n",
    "x = numpy.linspace(0,1,50)\n",
    "y = numpy.linspace(0,1,50)\n",
    "N=5\n",
    "get_dy = lambda x: Expectation_pi_gamma(N, x) - Expectation_pi_not_gamma(N, x)\n",
    "# get_dy = lambda x: Expectation_pi(N, x)\n",
    "for i, x_ in enumerate(x):\n",
    "    y[i] = get_dy(x_)\n",
    "plt.plot(x,y)\n",
    "\n",
    "plt.ylim(-1,1.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x22222781e50>]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "def fn(N):\n",
    "    return 1-(1/(N+1))**(1/N)\n",
    "\n",
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "x = numpy.linspace(1,50,50)\n",
    "y = numpy.linspace(1,50,50)\n",
    "N=50\n",
    "# get_y = lambda x: Expectation_pi_gamma(N, x) - Expectation_pi_not_gamma(N, x)\n",
    "get_y = lambda N: fn(N)\n",
    "for i, x_ in enumerate(x):\n",
    "    y[i] = get_y(x_)\n",
    "plt.plot(x,y)\n",
    "# plt.ylim(0,1.1)"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "76094efba98a67431d4c4ae9c4f5bc843b8b8c79e5eb06eff4aab3a31fd99669"
  },
  "kernelspec": {
   "display_name": "Python 3.9.5 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

